Clustering Systems of Phylogenetic Networks

Rooted acyclic graphs appear naturally when the phylogenetic relationship of a set $X$ of taxa involves not only speciations but also recombination, horizontal transfer, or hybridization, that cannot be captured by trees. A variety of classes of such networks have been discussed in the literature, including phylogenetic, level-1, tree-child, tree-based, galled tree, regular, or normal networks as models of different types of evolutionary processes. Clusters arise in models of phylogeny as the sets $\mathtt{C}(v)$ of descendant taxa of a vertex $v$. The clustering system $\mathscr{C}_N$ comprising the clusters of a network $N$ conveys key information on $N$ itself. In the special case of rooted phylogenetic trees, $T$ is uniquely determined by its clustering system $\mathscr{C}_T$. Although this is no longer true for networks in general, it is of interest to relate properties of $N$ and $\mathscr{C}_N$. Here, we systematically investigate the relationships of several well-studied classes of networks and their clustering systems. The main results are correspondences of classes of networks and clustering system of the following form: If $N$ is a network of type $\mathbb{X}$, then $\mathcal{C}_N$ satisfies $\mathbb{Y}$, and conversely if $\mathscr{C}$ is a clustering system satisfying $\mathbb{Y}$ then there is network $N$ of type $\mathbb{X}$ such that $\mathscr{C}\subseteq\mathscr{C}_N$.This, in turn, allows us to investigate the mutual dependencies between the distinct types of networks in much detail.

==> scripts/half_table.py <==
# -*- coding: utf-8 -*-

import os, itertools

import networkx as nx

import matplotlib.pyplot as plt
import matplotlib.patches as mpatches

from matplotlib import rc
rc('font',**{'family':'serif','serif':['Computer Modern Roman']})
#rc('font',**{'family':'sans-serif','sans-serif':['Computer Modern']})
rc('text', usetex=True)

os.environ["PATH"] += os.pathsep + '/usr/local/texlive/2020/bin/x86_64-darwin'
print(os.getenv("PATH"))


from relations import atomic, cluster_props, composed, implications
from parse_aux import parse as parse_aux


filename = 'table.pdf'

__author__ = 'David Schaller'


labels = parse_aux('../Cluster-N.aux')

atomic += cluster_props


G = nx.DiGraph()
G.add_nodes_from(atomic)
G.add_nodes_from(composed.keys())

for x, (properties, ref) in composed.items():
    for y in properties:
        G.add_edge(x, y, ref=ref)

for x, properties, ref in implications:
    for y in properties:
        G.add_edge(x, y, ref=ref)

has_changed = True

while has_changed:
    
    has_changed = False
    
    G2 = nx.transitive_closure(G)
    if G2.size() > G.size():
        has_changed = True
        G = G2
    
    for class_i, class_j in itertools.product(G.nodes(), G.nodes()):
        if G.has_edge(class_i, class_j):
            continue
        if class_j in composed:
            if set(composed[class_j][0]) <= set(G.successors(class_i)):
                
                # if (class_i, class_j) == ('tree', 'phylogenetic'):
                #     print('here')
                
                G.add_edge(class_i, class_j)
                has_changed = True
   
fig, ax = plt.subplots()
fig.set_size_inches(14,14)
ax.set_aspect('equal')

fs = 22


ax.set_xlim(0, G.order())
ax.set_ylim(0, G.order())

ax.invert_yaxis()

colors = {'A': 'sandybrown', 'C': 'lightgreen', 'G': 'skyblue', 'T': 'plum', '-': 'white'}

for i, class_i in enumerate(G.nodes()):
    
    if class_i in cluster_props:
        text_color = 'g' 
    elif class_i in composed:
        text_color = 'b' 
    else:
        text_color = 'black'
    
    plt.text(G.order()+1, i+0.5, class_i,
         fontsize=fs,
         color=text_color,
         verticalalignment ='center', 
         horizontalalignment ='left',
        )
    
    plt.text(i, -1, class_i,
         fontsize=fs,
         rotation=60,
         color=text_color,
         verticalalignment ='bottom', 
         horizontalalignment ='left',
        )
    
    
    for j, class_j in enumerate(G.nodes()):
        
        if j < i: continue

        if i == j or G.has_edge(class_i, class_j) and G.has_edge(class_j, class_i):
            text = '$=$'
            color = 'gainsboro'

                
        elif G.has_edge(class_i, class_j):
            
            ref = G.get_edge_data(class_i, class_j).get('ref')
            
            if ref:
                text = r'\noindent ' + ref[0].upper() + ref[1:ref.find(':')] + r'.\newline' + labels[ref]
            else:
                text = '' #r'$\subseteq$'
            
            color = 'bisque'
        
        elif G.has_edge(class_j, class_i):
            
            ref = G.get_edge_data(class_j, class_i).get('ref')
            
            if ref:
                text = r'\noindent ' + ref[0].upper() + ref[1:ref.find(':')] + r'.\newline' + labels[ref]
            else:
                text = '' #r'$\supseteq$'
                
            color = 'lightblue'
        
        else:
            text = ''
            color = 'white'
            
        
        square = mpatches.Rectangle((j, i),
                                     width=1,
                                     height=1,
                                     color=color, fill=True,
                                     #zorder=self.symbol_zorder
                                     )
        ax.add_patch(square)
        
        plt.text(j+0.5, i+0.5, text,
         ma='center',
         fontsize=9,
         color='black',
         verticalalignment ='center', 
         horizontalalignment ='center',
        )

for i in range(G.order()+1):
    
    color = 'lightgrey' #'black' if i in (len(atomic),) else 'lightgrey'
    
    ax.axvline(x=i, ymin=1-((i+1)/G.order()), linewidth=1, color=color, linestyle='-')
    ax.axhline(y=i, xmin=(i-1)/G.order(), linewidth=1, color=color, linestyle='-')
    
ax.set_xticks([])
ax.set_yticks([])
ax.spines['top'].set_visible(False)
ax.spines['bottom'].set_visible(False)
ax.spines['left'].set_visible(False)
ax.spines['right'].set_visible(False)

xmin, xmax = ax.get_xlim()
ymin, ymax = ax.get_ylim()
# fig.set_size_inches(5*abs(xmax-xmin), 5*abs(ymax-ymin)+0.4)
plt.tight_layout()
plt.show()
plt.savefig(filename, format='pdf')


==> scripts/inv_half_table.py <==
# -*- coding: utf-8 -*-

import os, itertools

import networkx as nx

import matplotlib.pyplot as plt
import matplotlib.patches as mpatches

from matplotlib import rc, rcParams
rc('font',**{'family':'serif','serif':['Computer Modern Roman']})
#rc('font',**{'family':'sans-serif','sans-serif':['Computer Modern']})
rc('text', usetex=True)

rcParams['text.latex.preamble'] = [
    r'\usepackage{amsmath}',
    r'\usepackage{amssymb}']

os.environ["PATH"] += os.pathsep + '/usr/local/texlive/2020/bin/x86_64-darwin'
print(os.getenv("PATH"))


from relations import atomic, cluster_props, composed, implications
from parse_aux import parse as parse_aux


filename = 'table.pdf'

__author__ = 'David Schaller'


labels = parse_aux('../Cluster-N.aux')

atomic += cluster_props


G = nx.DiGraph()
G.add_nodes_from(atomic)
G.add_nodes_from(composed.keys())

for x, (properties, ref) in composed.items():
    for y in properties:
        G.add_edge(x, y, ref=ref)

for x, properties, ref in implications:
    for y in properties:
        G.add_edge(x, y, ref=ref)

has_changed = True

while has_changed:
    
    has_changed = False
    
    G2 = nx.transitive_closure(G)
    if G2.size() > G.size():
        has_changed = True
        G = G2
    
    for class_i, class_j in itertools.product(G.nodes(), G.nodes()):
        if G.has_edge(class_i, class_j):
            continue
        if class_j in composed:
            if set(composed[class_j][0]) <= set(G.successors(class_i)):
                
                # if (class_i, class_j) == ('tree', 'phylogenetic'):
                #     print('here')
                
                G.add_edge(class_i, class_j)
                has_changed = True
   
fig, ax = plt.subplots()
fig.set_size_inches(14,14)
ax.set_aspect('equal')

fs = 20


ax.set_xlim(0, G.order())
ax.set_ylim(0, G.order())

ax.invert_yaxis()

colors = {'A': 'sandybrown', 'C': 'lightgreen', 'G': 'skyblue', 'T': 'plum', '-': 'white'}

for i, class_i in enumerate(G.nodes()):
    
    if class_i in cluster_props:
        text_color = 'g' 
    elif class_i in composed:
        text_color = 'b' 
    else:
        text_color = 'black'
    
    plt.text(-0.6, i+0.5, class_i,
         fontsize=fs,
         color=text_color,
         verticalalignment ='center', 
         horizontalalignment ='right',
        )
    
    plt.text(i, G.order()+0.6, class_i,
         fontsize=fs,
         rotation=-60,
         color=text_color,
         verticalalignment ='top', 
         horizontalalignment ='left',
        )
    
    
    for j, class_j in enumerate(G.nodes()):
        
        if j > i: continue

        if i == j or G.has_edge(class_i, class_j) and G.has_edge(class_j, class_i):
            text = '$=$'
            color = 'gainsboro'
            text_size = 12

                
        elif G.has_edge(class_i, class_j):
            
            ref = G.get_edge_data(class_i, class_j).get('ref')
            
            if ref:
                text = r'\noindent ' + ref[0].upper() + ref[1:ref.find(':')] + r'.\newline' + labels[ref]
                text_size = 9
            else:
                text = r'$\implies$'
                text_size = 12
            
            color = 'bisque'
        
        elif G.has_edge(class_j, class_i):
            
            ref = G.get_edge_data(class_j, class_i).get('ref')
            
            if ref:
                text = r'\noindent ' + ref[0].upper() + ref[1:ref.find(':')] + r'.\newline' + labels[ref]
                text_size = 9
            else:
                text = r'$\impliedby$'
                text_size = 12
                
            color = 'lightblue'
        
        else:
            text = ''
            color = 'white'
            
        
        square = mpatches.Rectangle((j, i),
                                     width=1,
                                     height=1,
                                     color=color, fill=True,
                                     #zorder=self.symbol_zorder
                                     )
        ax.add_patch(square)
        
        plt.text(j+0.5, i+0.5, text,
         ma='center',
         fontsize=text_size,
         color='black',
         verticalalignment ='center', 
         horizontalalignment ='center',
        )

for i in range(G.order()+1):
    
    color = 'lightgrey' #'black' if i in (len(atomic),) else 'lightgrey'
    
    ax.axvline(x=i, ymax=1-((i-1)/G.order()), linewidth=1, color=color, linestyle='-')
    ax.axhline(y=i, xmax=(i+1)/G.order(), linewidth=1, color=color, linestyle='-')
    
ax.set_xticks([])
ax.set_yticks([])
ax.spines['top'].set_visible(False)
ax.spines['bottom'].set_visible(False)
ax.spines['left'].set_visible(False)
ax.spines['right'].set_visible(False)

xmin, xmax = ax.get_xlim()
ymin, ymax = ax.get_ylim()
# fig.set_size_inches(5*abs(xmax-xmin), 5*abs(ymax-ymin)+0.4)
plt.tight_layout()
plt.show()
plt.savefig(filename, format='pdf')


==> scripts/parse_aux.py <==
# -*- coding: utf-8 -*-

import re

def parse(filename):
    
    regex = re.compile(r"\\newlabel\{(.+)\}\{\{([0-9\.]+)\}\{([a-z0-9\.]+)\}\{\}\{([a-z0-9\.]+)\}\{\}\}")
    
    with open(filename, 'r') as f:
        lines = f.readlines()
    
    labels = {}

    for line in lines:
        match = regex.match(line.strip())
        if match:
            labels[match.group(1)] = match.group(2)
    
    return labels


if __name__ == '__main__':
    
    labels = parse('../Cluster-N.aux')
    print(labels)
    

==> scripts/relations.py <==
# -*- coding: utf-8 -*-

atomic = [
          'tree',
          'shortcut-free',
          'phylogenetic',
          'binary',
          '(PCC)',
          'separated',
          'conventional',
          'no outdegree 1',
          'quasi-binary',
          'tree-child',
          'tree-based',
          'level-1',
          'galled',
          'least-resolved',
          
          # lca properties
          '(CL)',
          'lca',
          'strong lca',
          
          
          ]

cluster_props = [
                 # cluster properties
                 'closed',
                 '(L)',
                 '(N3O)',
                 '(2-Inc)',
                 'hierarchy',
                 'weak hierarchy',
                 'paired hierarchy',
                 ]


composed = {'phyl. tree':           (['phylogenetic', 'tree'], ''),
            'semi-regular':         (['shortcut-free', '(PCC)'], 'def:semi-regular'),
            'regular':              (['shortcut-free', '(PCC)', 'no outdegree 1'], 'thm:semiregular'),
            'cluster':              (['shortcut-free', '(PCC)', 'phylogenetic', 'separated'], 'thm:cluster-network-charac'),
            'normal':               (['shortcut-free', 'tree-child'], 'def:tree-child'),
            'phyl. level-1':        (['phylogenetic', 'level-1'], ''),
            'binary level-1':       (['binary', 'level-1'], ''),
            'quasi-binary level-1': (['quasi-binary', 'level-1'], ''),
            '(PCC), closed':        (['(PCC)', 'closed'], ''),
            '(PCC), least-res.':    (['(PCC)', 'least-resolved'], ''),
            }



implications = [ # ('', [''], ''),
                ('tree',            ['level-1', 'shortcut-free', 'separated', 'tree-child', 'galled', 'quasi-binary', 'hierarchy'], ''),
                ('phyl. tree',      ['no outdegree 1'], ''),
                ('binary',          ['phylogenetic', 'separated', 'quasi-binary'], ''), 
                ('no outdegree 1',  ['phylogenetic'], ''),
                ('separated',       ['conventional'], 'prop:sep-conv'),
                ('tree-child',      ['tree-based'], 'obs:treechild->treebased'),
                ('tree-child',      ['(PCC)'], 'cor:TC->PCC'),
                ('level-1',         ['closed', '(L)'], 'thm:L1'),
                ('phyl. level-1',   ['tree-child'], 'prop:phy-level1->TC'),
                ('phyl. level-1',   ['(PCC)'], 'lem:orderiff'),
                ('lca',             ['closed'], 'thm:PCC::lca<->closed'),
                ('(PCC)',           ['(CL)'], 'lem:PCC->CL'),
                ('normal',          ['(CL)'], 'cor:normal->CL'),
                ('normal',          ['semi-regular'], 'cor:normal->semireg'), 
                ('(PCC), closed',   ['lca'], 'lem:PCC+cl=>lca'),
                ('level-1',         ['lca'], 'lem:lca-unique'),
                ('lca',             ['(CL)'], ''),
                ('strong lca',      ['lca'], 'def:stronglca'),
                ('strong lca',      ['weak hierarchy'], 'prop:cwh'),
                ('level-1',         ['lca'], 'lem:lca-xy'),
                ('level-1',         ['strong lca'], 'lem:lca-xy'),
                ('level-1',         ['closed', 'weak hierarchy'], 'cor:l1->closed-weak-hierarchy'),
                ('(L)',             ['weak hierarchy'], 'cor:L->wH'),
                ('galled',          ['level-1'], 'lem:galled-level-1'),
                ('galled',          ['(L)', 'closed', '(N3O)'], 'thm:galled-no3overlap'),
                ('binary level-1',  ['phylogenetic', 'separated', 'tree-child', 
                                    'conventional', 'galled'], 'obs:BinN-GalledTree'),
                ('binary level-1',  ['closed', '(L)', '(2-Inc)'], 'thm:C-binary'),
                ('quasi-binary',    ['separated'], ''),
                ('paired hierarchy',['(L)', '(N3O)'], 'obs:paired-hierarchy'),
                ('hierarchy',       ['(L)', '(N3O)', 'paired hierarchy', 'weak hierarchy'], ''),
                ('regular',         ['least-resolved'], 'cor:regular-least-resolved'),
                ('(PCC), least-res.', ['regular'], 'thm:PCC-reg-iff-lr'),
                ('regular',         ['(PCC), least-res.'], 'thm:PCC-reg-iff-lr'),
                ('least-resolved',  ['shortcut-free', 'no outdegree 1'], 'cor:lrN-sf-out1'),
                ]

not_implications = [
                    ('cluster', ['tree-based'], ''),
                    ('cluster', ['tree-child'], ''),
                    ]


==> scripts/table.py <==
# -*- coding: utf-8 -*-

import os, itertools

import networkx as nx

import matplotlib.pyplot as plt
import matplotlib.patches as mpatches

from matplotlib import rc
rc('font',**{'family':'serif','serif':['Computer Modern Roman']})
#rc('font',**{'family':'sans-serif','sans-serif':['Computer Modern']})
rc('text', usetex=True)

os.environ["PATH"] += os.pathsep + '/usr/local/texlive/2020/bin/x86_64-darwin'
print(os.getenv("PATH"))


from relations import atomic, composed, implications
from parse_aux import parse as parse_aux


filename = 'table.pdf'

__author__ = 'David Schaller'


labels = parse_aux('../Cluster-N.aux')


G = nx.DiGraph()
G.add_nodes_from(atomic)
G.add_nodes_from(composed.keys())

for x, (properties, ref) in composed.items():
    for y in properties:
        G.add_edge(x, y, ref=ref)

for x, properties, ref in implications:
    for y in properties:
        G.add_edge(x, y, ref=ref)

has_changed = True

while has_changed:
    
    has_changed = False
    
    G2 = nx.transitive_closure(G)
    if G2.size() > G.size():
        has_changed = True
        G = G2
    
    for class_i, class_j in itertools.product(G.nodes(), G.nodes()):
        if G.has_edge(class_i, class_j):
            continue
        if class_j in composed:
            if set(composed[class_j][0]) <= set(G.successors(class_i)):
                
                # if (class_i, class_j) == ('tree', 'phylogenetic'):
                #     print('here')
                
                G.add_edge(class_i, class_j)
                has_changed = True
   
fig, ax = plt.subplots()
fig.set_size_inches(14,14)
ax.set_aspect('equal')

fs = 22


ax.set_xlim(0, G.order())
ax.set_ylim(0, G.order())

ax.invert_yaxis()

colors = {'A': 'sandybrown', 'C': 'lightgreen', 'G': 'skyblue', 'T': 'plum', '-': 'white'}

for i, class_i in enumerate(G.nodes()):
    
    plt.text(-1, i+0.5, class_i,
         fontsize=fs,
         color='black',
         verticalalignment ='center', 
         horizontalalignment ='right',
        )
    
    
    for j, class_j in enumerate(G.nodes()):
        
        if i == 0:
            plt.text(j+0.5, -1, class_j,
                 fontsize=fs,
                 rotation=90,
                 color='black',
                 verticalalignment ='bottom', 
                 horizontalalignment ='center',
                )

        if i == j or G.has_edge(class_i, class_j) and G.has_edge(class_j, class_i):
            text = '$=$'
            color = 'lightblue'

                
        elif G.has_edge(class_i, class_j):
            
            ref = G.get_edge_data(class_i, class_j).get('ref')
            
            if ref:
                text = r'\noindent ' + ref[0].upper() + ref[1:ref.find(':')] + r'.\newline' + labels[ref]
            else:
                text = '' #r'$\subseteq$'
            print(ref, text)
            color = 'lightgreen'
        
        elif G.has_edge(class_j, class_i):
            text = '' #r'$\supseteq$'
            color = 'violet'
        
        else:
            text = ''
            color = 'white'
            
        
        square = mpatches.Rectangle((j, i),
                                     width=1,
                                     height=1,
                                     color=color, fill=True,
                                     #zorder=self.symbol_zorder
                                     )
        ax.add_patch(square)
        
        plt.text(j+0.5, i+0.5, text,
         ma='center',
         fontsize=9,
         color='black',
         verticalalignment ='center', 
         horizontalalignment ='center',
        )   

for i in range(G.order()+1):
    
    color = 'black' if i in (0, len(atomic), G.order()) else 'lightgrey'
    
    ax.axvline(x=i, linewidth=1, color=color, linestyle='-')
    ax.axhline(y=i, linewidth=1, color=color, linestyle='-')
    
ax.set_xticks([])
ax.set_yticks([])
ax.spines['top'].set_visible(False)
ax.spines['bottom'].set_visible(False)
ax.spines['left'].set_visible(False)
ax.spines['right'].set_visible(False)

xmin, xmax = ax.get_xlim()
ymin, ymax = ax.get_ylim()
# fig.set_size_inches(5*abs(xmax-xmin), 5*abs(ymax-ymin)+0.4)
plt.tight_layout()
plt.show()
plt.savefig(filename, format='pdf')

